Integrated line-defect correlators in $Sp(N)$ SCFTs at strong coupling

We consider two four-dimensional SCFTs with gauge group $Sp(N)$: the $\mathcal{N}=4$ SYM theory and the $\mathcal{N}=2$ theory with four hypermultiplets in the fundamental representation and one hypermultiplet in the rank-2 antisymmetric representation of the gauge group. Using supersymmetric localization and by exploiting a Toda equation, we compute the integrated correlator between a half-BPS Wilson line and two moment map operators of conformal dimension 2. We obtain exact expressions for this observable, valid for any value of the 't Hooft coupling in the large $N$-limit of the theory and we derive the corresponding strong coupling expansions.

==> anc/ancillary_Mathematica_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    661284,      17396]
NotebookOptionsPosition[    659956,      17366]
NotebookOutlinePosition[    660297,      17381]
CellTagsIndexPosition[    660254,      17378]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Large N expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"2", 
       SubscriptBox["n", "1"]}]], 
     SubscriptBox["P", 
      RowBox[{"2", 
       SubscriptBox["n", "2"]}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "295146d8-3d1c-4270-a2a6-8e5fb9545998"],
 ">  in the Gaussian theory "
}], "Section",
 CellChangeTimes->{{3.9473202211043777`*^9, 3.947320235896449*^9}, {
  3.947320337575929*^9, 
  3.947320347812727*^9}},ExpressionUUID->"f3d337ef-cc0c-4482-8b03-\
a09fc9965280"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPLargeN", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"n1", " ", "n2"}]], 
      RowBox[{"2", " ", "N"}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["n1", "2"], "+", 
         SuperscriptBox["n2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n1", "2"], "+", 
         SuperscriptBox["n2", "2"]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["N", "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         SuperscriptBox["n1", "6"], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         SuperscriptBox["n2", "6"]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["N", "3"]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"276480", " ", 
        SuperscriptBox["N", "4"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "864"}], "+", 
         RowBox[{"1644", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"1009", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         RowBox[{"255", " ", 
          SuperscriptBox["n1", "6"]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["n1", "8"]}], "+", 
         SuperscriptBox["n1", "10"], "+", 
         RowBox[{"1644", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"3086", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"1647", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"292", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"1009", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"1647", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"634", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"255", " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"292", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         SuperscriptBox["n2", "10"]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"33177600", " ", 
        SuperscriptBox["N", "5"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"483840", "-", 
         RowBox[{"767712", " ", 
          SuperscriptBox["n1", "2"]}], "+", 
         RowBox[{"344540", " ", 
          SuperscriptBox["n1", "4"]}], "-", 
         RowBox[{"66701", " ", 
          SuperscriptBox["n1", "6"]}], "+", 
         RowBox[{"6315", " ", 
          SuperscriptBox["n1", "8"]}], "-", 
         RowBox[{"287", " ", 
          SuperscriptBox["n1", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n1", "12"]}], "-", 
         RowBox[{"767712", " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"1155200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"467500", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"75200", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"5100", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"344540", " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"467500", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"157520", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"18400", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"66701", " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"75200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"18400", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"1160", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"6315", " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"5100", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"287", " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n2", "12"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"66886041600", " ", 
        SuperscriptBox["N", "6"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"41472000", "-", 
         RowBox[{"84142080", " ", 
          SuperscriptBox["n1", "2"]}], "+", 
         RowBox[{"59108528", " ", 
          SuperscriptBox["n1", "4"]}], "-", 
         RowBox[{"19531968", " ", 
          SuperscriptBox["n1", "6"]}], "+", 
         RowBox[{"3404709", " ", 
          SuperscriptBox["n1", "8"]}], "-", 
         RowBox[{"328084", " ", 
          SuperscriptBox["n1", "10"]}], "+", 
         RowBox[{"17358", " ", 
          SuperscriptBox["n1", "12"]}], "-", 
         RowBox[{"468", " ", 
          SuperscriptBox["n1", "14"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n1", "16"]}], "-", 
         RowBox[{"84142080", " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"181570112", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"126851280", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"38299956", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"5655268", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"422196", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"15036", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"200", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"59108528", " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"126851280", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"80584812", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"20481172", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"2344368", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"119364", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"2156", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"19531968", " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"38299956", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"20481172", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"4019088", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"311880", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"8048", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"3404709", " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"5655268", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"2344368", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"311880", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"12140", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"328084", " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"422196", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"119364", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"8048", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"17358", " ", 
          SuperscriptBox["n2", "12"]}], "-", 
         RowBox[{"15036", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"2156", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "12"]}], "-", 
         RowBox[{"468", " ", 
          SuperscriptBox["n2", "14"]}], "+", 
         RowBox[{"200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "14"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n2", "16"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16855282483200", " ", 
        SuperscriptBox["N", "7"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "194387558400"}], "+", 
         RowBox[{"316685915136", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"152307453312", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         RowBox[{"33888689072", " ", 
          SuperscriptBox["n1", "6"]}], "-", 
         RowBox[{"4174261104", " ", 
          SuperscriptBox["n1", "8"]}], "+", 
         RowBox[{"308263683", " ", 
          SuperscriptBox["n1", "10"]}], "-", 
         RowBox[{"13968556", " ", 
          SuperscriptBox["n1", "12"]}], "+", 
         RowBox[{"379074", " ", 
          SuperscriptBox["n1", "14"]}], "-", 
         RowBox[{"5628", " ", 
          SuperscriptBox["n1", "16"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["n1", "18"]}], "+", 
         RowBox[{"316685915136", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"509025613824", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"238002573312", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"50256920952", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"5659556994", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"361937016", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"13101228", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"247968", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "16"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"152307453312", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"238002573312", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"105541502976", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"20383000596", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"1991409084", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"102222036", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"2605428", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"33888689072", " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"50256920952", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"20383000596", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"3418292808", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"268277940", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"9714348", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"4174261104", " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"5659556994", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"1991409084", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"268277940", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"14817600", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"308263683", " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"361937016", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"102222036", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"9714348", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"13968556", " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"13101228", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"]}], "-", 
         RowBox[{"2605428", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"379074", " ", 
          SuperscriptBox["n2", "14"]}], "-", 
         RowBox[{"247968", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "14"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "14"]}], "-", 
         RowBox[{"5628", " ", 
          SuperscriptBox["n2", "16"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "16"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["n2", "18"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"88995891511296000", " ", 
        SuperscriptBox["N", "8"]}]], 
      SqrtBox[
       RowBox[{"n1", " ", "n2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20279011737600"}], "+", 
        RowBox[{"42434236744704", " ", 
         SuperscriptBox["n1", "2"]}], "-", 
        RowBox[{"31722652387008", " ", 
         SuperscriptBox["n1", "4"]}], "+", 
        RowBox[{"11727561580240", " ", 
         SuperscriptBox["n1", "6"]}], "-", 
        RowBox[{"2445055631172", " ", 
         SuperscriptBox["n1", "8"]}], "+", 
        RowBox[{"308065379171", " ", 
         SuperscriptBox["n1", "10"]}], "-", 
        RowBox[{"24327092486", " ", 
         SuperscriptBox["n1", "12"]}], "+", 
        RowBox[{"1221053757", " ", 
         SuperscriptBox["n1", "14"]}], "-", 
        RowBox[{"38643880", " ", 
         SuperscriptBox["n1", "16"]}], "+", 
        RowBox[{"742093", " ", 
         SuperscriptBox["n1", "18"]}], "-", 
        RowBox[{"7854", " ", 
         SuperscriptBox["n1", "20"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["n1", "22"]}], "+", 
        RowBox[{"42434236744704", " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"96689399317632", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"75201844359312", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"27241360416336", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"5307924822673", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"599553359196", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"40671108093", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"1665658016", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"39967323", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"512820", " ", 
         SuperscriptBox["n1", "18"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"2695", " ", 
         SuperscriptBox["n1", "20"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"31722652387008", " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"75201844359312", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"56921906670552", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"19051107526286", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"3296034714522", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"317955351945", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"17571549688", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"547476204", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"8859774", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"57365", " ", 
         SuperscriptBox["n1", "18"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"11727561580240", " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"27241360416336", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"19051107526286", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"5646032538300", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"831986364033", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"65243512620", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"2737513548", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"57421584", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"468765", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"2445055631172", " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"5307924822673", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"3296034714522", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"831986364033", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"99604763280", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"5927579658", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"167220900", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"1763190", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"308065379171", " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"599553359196", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"317955351945", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"65243512620", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"5927579658", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"237468924", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"3374910", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"24327092486", " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"40671108093", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "12"]}], "-", 
        RowBox[{"17571549688", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"2737513548", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "12"]}], "-", 
        RowBox[{"167220900", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"3374910", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"1221053757", " ", 
         SuperscriptBox["n2", "14"]}], "-", 
        RowBox[{"1665658016", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "14"]}], "+", 
        RowBox[{"547476204", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "14"]}], "-", 
        RowBox[{"57421584", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "14"]}], "+", 
        RowBox[{"1763190", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "14"]}], "-", 
        RowBox[{"38643880", " ", 
         SuperscriptBox["n2", "16"]}], "+", 
        RowBox[{"39967323", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "16"]}], "-", 
        RowBox[{"8859774", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "16"]}], "+", 
        RowBox[{"468765", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "16"]}], "+", 
        RowBox[{"742093", " ", 
         SuperscriptBox["n2", "18"]}], "-", 
        RowBox[{"512820", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "18"]}], "+", 
        RowBox[{"57365", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "18"]}], "-", 
        RowBox[{"7854", " ", 
         SuperscriptBox["n2", "20"]}], "+", 
        RowBox[{"2695", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "20"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["n2", "22"]}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9473202411362576`*^9, 3.9473202509079256`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1a0c0323-355b-4730-9484-7f5141dc0469"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large N expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"2", 
       SubscriptBox["n", "1"]}]], 
     SubscriptBox["P", 
      RowBox[{"2", 
       SubscriptBox["n", "2"]}]], 
     SubscriptBox["P", 
      RowBox[{"2", 
       SubscriptBox["n", "3"]}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f3b124f0-120c-4761-b35e-b3ce0e327e36"],
 "> in the Gaussian theory"
}], "Section",
 CellChangeTimes->{{3.9473202872073216`*^9, 3.947320308962854*^9}, {
  3.9473203529552174`*^9, 
  3.9473203585978065`*^9}},ExpressionUUID->"8f726fb5-87f8-416a-8f3d-\
70c1fff478f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPPLargeN", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]]}], "N"], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n1", "2"], "+", 
         SuperscriptBox["n2", "2"], "+", 
         SuperscriptBox["n3", "2"]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["N", "2"]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"144", " ", 
        SuperscriptBox["N", "3"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         SuperscriptBox["n1", "6"], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         SuperscriptBox["n2", "6"], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         SuperscriptBox["n3", "6"]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2304", " ", 
        SuperscriptBox["N", "4"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"288", "-", 
         RowBox[{"428", " ", 
          SuperscriptBox["n1", "2"]}], "+", 
         RowBox[{"161", " ", 
          SuperscriptBox["n1", "4"]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["n1", "6"]}], "+", 
         SuperscriptBox["n1", "8"], "-", 
         RowBox[{"428", " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"552", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"161", " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         SuperscriptBox["n2", "8"], "-", 
         RowBox[{"428", " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"552", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"552", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"504", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"161", " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         SuperscriptBox["n3", "8"]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8294400", " ", 
        SuperscriptBox["N", "5"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"103680", "-", 
         RowBox[{"191952", " ", 
          SuperscriptBox["n1", "2"]}], "+", 
         RowBox[{"115160", " ", 
          SuperscriptBox["n1", "4"]}], "-", 
         RowBox[{"30521", " ", 
          SuperscriptBox["n1", "6"]}], "+", 
         RowBox[{"3855", " ", 
          SuperscriptBox["n1", "8"]}], "-", 
         RowBox[{"227", " ", 
          SuperscriptBox["n1", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n1", "12"]}], "-", 
         RowBox[{"191952", " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"356720", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"115160", " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"91760", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"30521", " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"1160", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"3855", " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"227", " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n2", "12"]}], "-", 
         RowBox[{"191952", " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"356720", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"356720", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"612000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"281880", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"42000", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1800", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"281880", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"91200", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"42000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1800", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"115160", " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"91760", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"199300", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"281880", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"91200", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"91760", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"91200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"15120", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"30521", " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1160", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"43640", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"42000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"14200", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"6960", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1160", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3855", " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"3900", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"1800", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"227", " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n3", "12"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"232243200", " ", 
        SuperscriptBox["N", "6"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16934400"}], "+", 
         RowBox[{"27074976", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"12413604", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         RowBox[{"2523983", " ", 
          SuperscriptBox["n1", "6"]}], "-", 
         RowBox[{"265562", " ", 
          SuperscriptBox["n1", "8"]}], "+", 
         RowBox[{"15036", " ", 
          SuperscriptBox["n1", "10"]}], "-", 
         RowBox[{"434", " ", 
          SuperscriptBox["n1", "12"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n1", "14"]}], "+", 
         RowBox[{"27074976", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"41804448", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"12413604", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"6788460", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"2523983", " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"107520", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"265562", " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"15036", " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"434", " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n2", "14"]}], "+", 
         RowBox[{"27074976", " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"41804448", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"41804448", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"59921400", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"22611400", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"3319400", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"201600", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"4200", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"22611400", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"6953800", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"3319400", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"40600", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"201600", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"4200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"12413604", " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"6788460", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"17902444", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"22611400", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6953800", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"6788460", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6953800", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"1524600", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"84000", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"84000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"2523983", " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"107520", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"3236527", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3319400", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"40600", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1005942", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"728000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"84000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"107520", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"40600", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"265562", " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"279825", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"201600", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"62370", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"23100", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"3570", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"15036", " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"11389", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"4200", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"1344", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"434", " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n3", "14"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4213820620800", " ", 
        SuperscriptBox["N", "7"]}]], 
      RowBox[{
       SqrtBox[
        RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15676416000"}], "+", 
         RowBox[{"30856515840", " ", 
          SuperscriptBox["n1", "2"]}], "-", 
         RowBox[{"20887494768", " ", 
          SuperscriptBox["n1", "4"]}], "+", 
         RowBox[{"6794642456", " ", 
          SuperscriptBox["n1", "6"]}], "-", 
         RowBox[{"1203155967", " ", 
          SuperscriptBox["n1", "8"]}], "+", 
         RowBox[{"123055023", " ", 
          SuperscriptBox["n1", "10"]}], "-", 
         RowBox[{"7397782", " ", 
          SuperscriptBox["n1", "12"]}], "+", 
         RowBox[{"255846", " ", 
          SuperscriptBox["n1", "14"]}], "-", 
         RowBox[{"4683", " ", 
          SuperscriptBox["n1", "16"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["n1", "18"]}], "+", 
         RowBox[{"30856515840", " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"64063536768", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "2"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "16"], " ", 
          SuperscriptBox["n2", "2"]}], "-", 
         RowBox[{"20887494768", " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"28146225240", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "4"]}], "+", 
         RowBox[{"6794642456", " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"1729884744", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "6"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "6"]}], "-", 
         RowBox[{"1203155967", " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"]}], "-", 
         RowBox[{"12118680", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "8"]}], "+", 
         RowBox[{"123055023", " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "10"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "10"]}], "-", 
         RowBox[{"7397782", " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "12"]}], "+", 
         RowBox[{"255846", " ", 
          SuperscriptBox["n2", "14"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "14"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "14"]}], "-", 
         RowBox[{"4683", " ", 
          SuperscriptBox["n2", "16"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "16"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["n2", "18"]}], "+", 
         RowBox[{"30856515840", " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"64063536768", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "16"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"64063536768", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"135845623872", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"88342326576", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"24092076960", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3163593888", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"208144944", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"6498576", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"75600", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"88342326576", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"50752548504", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"24092076960", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1982481984", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"3163593888", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"4588920", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"208144944", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"6498576", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n2", "14"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"75600", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "14"], " ", 
          SuperscriptBox["n3", "2"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n2", "16"], " ", 
          SuperscriptBox["n3", "2"]}], "-", 
         RowBox[{"20887494768", " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"28146225240", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "14"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"43777418832", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"88342326576", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"50752548504", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"28146225240", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"50752548504", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"24210229680", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"4199194944", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"286932240", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6477408", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"4199194944", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"492649920", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"286932240", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6477408", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "4"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n2", "14"], " ", 
          SuperscriptBox["n3", "4"]}], "+", 
         RowBox[{"6794642456", " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"1729884744", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "12"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"13475885724", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"24092076960", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1982481984", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"7654952088", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"11465377560", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"4199194944", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"492649920", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"1729884744", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"1982481984", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"492649920", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"29383200", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "6"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n2", "12"], " ", 
          SuperscriptBox["n3", "6"]}], "-", 
         RowBox[{"1203155967", " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"12118680", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "10"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"2131231662", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"3163593888", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"4588920", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"1007974800", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"1156153824", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"286932240", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"175562100", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"134840160", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"16949520", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "8"]}], "-", 
         RowBox[{"12118680", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"4588920", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n2", "10"], " ", 
          SuperscriptBox["n3", "8"]}], "+", 
         RowBox[{"123055023", " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n1", "8"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"183299508", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"208144944", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"66961440", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"51597000", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"6477408", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"7957404", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"3042144", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "10"]}], "+", 
         RowBox[{"279720", " ", 
          SuperscriptBox["n2", "8"], " ", 
          SuperscriptBox["n3", "10"]}], "-", 
         RowBox[{"7397782", " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n1", "6"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"8565984", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "-", 
         RowBox[{"6498576", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "12"]}], "-", 
         RowBox[{"2134440", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"814968", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"129780", " ", 
          SuperscriptBox["n2", "6"], " ", 
          SuperscriptBox["n3", "12"]}], "+", 
         RowBox[{"255846", " ", 
          SuperscriptBox["n3", "14"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "14"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n1", "4"], " ", 
          SuperscriptBox["n3", "14"]}], "-", 
         RowBox[{"202608", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "14"]}], "+", 
         RowBox[{"75600", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "14"]}], "+", 
         RowBox[{"25704", " ", 
          SuperscriptBox["n2", "4"], " ", 
          SuperscriptBox["n3", "14"]}], "-", 
         RowBox[{"4683", " ", 
          SuperscriptBox["n3", "16"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n1", "2"], " ", 
          SuperscriptBox["n3", "16"]}], "+", 
         RowBox[{"1890", " ", 
          SuperscriptBox["n2", "2"], " ", 
          SuperscriptBox["n3", "16"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["n3", "18"]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"33710564966400", " ", 
        SuperscriptBox["N", "8"]}]], 
      SqrtBox[
       RowBox[{"n1", " ", "n2", " ", "n3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2721425817600", "-", 
        RowBox[{"4440501679104", " ", 
         SuperscriptBox["n1", "2"]}], "+", 
        RowBox[{"2145212715456", " ", 
         SuperscriptBox["n1", "4"]}], "-", 
        RowBox[{"482494623184", " ", 
         SuperscriptBox["n1", "6"]}], "+", 
        RowBox[{"60835383940", " ", 
         SuperscriptBox["n1", "8"]}], "-", 
        RowBox[{"4701937539", " ", 
         SuperscriptBox["n1", "10"]}], "+", 
        RowBox[{"231452459", " ", 
         SuperscriptBox["n1", "12"]}], "-", 
        RowBox[{"7268654", " ", 
         SuperscriptBox["n1", "14"]}], "+", 
        RowBox[{"140538", " ", 
         SuperscriptBox["n1", "16"]}], "-", 
        RowBox[{"1519", " ", 
         SuperscriptBox["n1", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["n1", "20"]}], "-", 
        RowBox[{"4440501679104", " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"7174689398784", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "2"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n1", "18"], " ", 
         SuperscriptBox["n2", "2"]}], "+", 
        RowBox[{"2145212715456", " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"1545011942544", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "4"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "4"]}], "-", 
        RowBox[{"482494623184", " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"57429143352", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "6"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "6"]}], "+", 
        RowBox[{"60835383940", " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"383741820", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "8"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "8"]}], "-", 
        RowBox[{"4701937539", " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "10"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"223776", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "10"]}], "+", 
        RowBox[{"231452459", " ", 
         SuperscriptBox["n2", "12"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "12"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "12"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "12"]}], "-", 
        RowBox[{"7268654", " ", 
         SuperscriptBox["n2", "14"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "14"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "14"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "14"]}], "+", 
        RowBox[{"140538", " ", 
         SuperscriptBox["n2", "16"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "16"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "16"]}], "-", 
        RowBox[{"1519", " ", 
         SuperscriptBox["n2", "18"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["n2", "20"]}], "-", 
        RowBox[{"4440501679104", " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"7174689398784", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n1", "18"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"7174689398784", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"11348151365376", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"5163518749536", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"1046809892016", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"111518081388", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"6652227456", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"221865336", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"3831408", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"26460", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"5163518749536", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"2198227852296", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"1046809892016", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"62840037456", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"111518081388", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"228984840", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"6652227456", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"221865336", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"3831408", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "2"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n2", "16"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"26460", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "16"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n2", "18"], " ", 
         SuperscriptBox["n3", "2"]}], "+", 
        RowBox[{"2145212715456", " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"1545011942544", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n1", "16"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"3395388163104", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"5163518749536", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"2198227852296", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"1545011942544", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"2198227852296", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"843281600616", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"131852007504", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"9527794416", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"314365968", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"3789072", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"131852007504", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"16368360624", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"9527794416", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"21538440", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"314365968", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"3789072", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "4"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n2", "16"], " ", 
         SuperscriptBox["n3", "4"]}], "-", 
        RowBox[{"482494623184", " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"57429143352", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n1", "14"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"735492566488", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"1046809892016", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"62840037456", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"313463136546", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"401657137560", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"131852007504", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"16368360624", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"57429143352", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"62840037456", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"16368360624", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"1421713440", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"37290960", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"37290960", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "6"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n2", "14"], " ", 
         SuperscriptBox["n3", "6"]}], "+", 
        RowBox[{"60835383940", " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"383741820", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n1", "12"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"87023687028", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"111518081388", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"228984840", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"33475174362", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"36603437472", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"9527794416", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"21538440", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"5262207246", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"4544222760", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"825622560", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"37290960", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"383741820", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"228984840", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"21538440", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "8"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n2", "12"], " ", 
         SuperscriptBox["n3", "8"]}], "-", 
        RowBox[{"4701937539", " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"223776", " ", 
         SuperscriptBox["n1", "10"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"6083618226", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"6652227456", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"2006468478", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"1731334248", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"314365968", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"251153532", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"150141096", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"14140224", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "10"]}], "-", 
        RowBox[{"12835494", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"3916080", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"223776", " ", 
         SuperscriptBox["n2", "10"], " ", 
         SuperscriptBox["n3", "10"]}], "+", 
        RowBox[{"231452459", " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n1", "8"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"257268536", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"221865336", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"67477410", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"40265064", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"3789072", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"5926788", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"1816920", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "12"]}], "+", 
        RowBox[{"158130", " ", 
         SuperscriptBox["n2", "8"], " ", 
         SuperscriptBox["n3", "12"]}], "-", 
        RowBox[{"7268654", " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "14"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n1", "6"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"6433692", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "14"]}], "-", 
        RowBox[{"3831408", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "14"]}], "-", 
        RowBox[{"1180872", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"359856", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"54216", " ", 
         SuperscriptBox["n2", "6"], " ", 
         SuperscriptBox["n3", "14"]}], "+", 
        RowBox[{"140538", " ", 
         SuperscriptBox["n3", "16"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "16"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n1", "4"], " ", 
         SuperscriptBox["n3", "16"]}], "-", 
        RowBox[{"87108", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "16"]}], "+", 
        RowBox[{"26460", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "16"]}], "+", 
        RowBox[{"8316", " ", 
         SuperscriptBox["n2", "4"], " ", 
         SuperscriptBox["n3", "16"]}], "-", 
        RowBox[{"1519", " ", 
         SuperscriptBox["n3", "18"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n1", "2"], " ", 
         SuperscriptBox["n3", "18"]}], "+", 
        RowBox[{"490", " ", 
         SuperscriptBox["n2", "2"], " ", 
         SuperscriptBox["n3", "18"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["n3", "20"]}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947320319730329*^9, 3.9473203272130127`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4aa21440-7acb-4f3c-9f81-6425bc9cd7d9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large N expansion of the v.e.v. of the operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]],ExpressionUUID->
  "636ef50e-78d0-4cce-8008-b212f271e72b"],
 "(\[Lambda]) in the Gaussian theory"
}], "Section",
 CellChangeTimes->{{3.94732013856121*^9, 3.9473201662076817`*^9}, {
  3.948956476855032*^9, 
  3.948956477090518*^9}},ExpressionUUID->"c57bd85d-0bd1-4783-aa28-\
c35570038ef9"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{"KKLargeN", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["K0", "\[Prime]",
         MultilineFunction->None], "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["M0", "\[Prime]",
             MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{
            SuperscriptBox["M0", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Lambda]", " ", 
           RowBox[{
            SuperscriptBox["W0", "\[Prime]",
             MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{
            SuperscriptBox["W0", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}], ")"}]}]}],
       ",", 
      RowBox[{
       RowBox[{"K1", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"K2", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "32"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "32"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "32"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "96"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "48"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "96"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "48"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "96"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"K3", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["3", "32"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["5", "96"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "192"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "192"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "192"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "192"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "192"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "384"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "192"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "384"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"K4", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["13", "320"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["13", "320"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["27", "320"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "64"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"209", " ", 
          SuperscriptBox["\[Lambda]", "6"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        FractionBox[
         RowBox[{"163", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        RowBox[{
         FractionBox["1", "64"], " ", 
         SuperscriptBox["\[Lambda]", "5"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"209", " ", 
          SuperscriptBox["\[Lambda]", "6"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        FractionBox[
         RowBox[{"163", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        FractionBox[
         RowBox[{"91", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9216"], "+", 
        RowBox[{
         FractionBox["11", "768"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["13", "640"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"53", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7680"], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        RowBox[{
         FractionBox["11", "768"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         FractionBox["13", "640"], " ", 
         SuperscriptBox["\[Lambda]", "7"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"53", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7680"], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15360"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3072"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3840"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15360"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3072"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4608"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9216"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4608"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9216"]}]}], 
      ",", 
      RowBox[{
       RowBox[{"K5", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"59", " ", 
          SuperscriptBox["\[Lambda]", "6"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1920"], "+", 
        RowBox[{
         FractionBox["5", "256"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"59", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1280"], "+", 
        RowBox[{
         FractionBox["5", "256"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"59", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1280"], "+", 
        FractionBox[
         RowBox[{"593", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23040"], 
        "+", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["W0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1024"], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7680"], "+", 
        FractionBox[
         RowBox[{"53", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11520"], 
        "+", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SuperscriptBox["\[Lambda]", "6"], " ", 
         RowBox[{
          SuperscriptBox["M0", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["W0", 
           TagBox[
            RowBox[{"(", "5", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1024"], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7680"], "+", 
        FractionBox[
         RowBox[{"53", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11520"], 
        "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "92160"], 
        "+", 
        FractionBox[
         RowBox[{"71", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15360"], 
        "+", 
        FractionBox[
         RowBox[{"221", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30720"], 
        "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{"71", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15360"], 
        "+", 
        FractionBox[
         RowBox[{"221", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30720"], 
        "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11520"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9216"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11520"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "46080"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9216"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "18432"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "36864"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "18432"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "36864"]}]}],
       ",", 
      RowBox[{
       RowBox[{"K6", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3584"], "+", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3584"], "+", 
        FractionBox[
         RowBox[{"57", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{"93", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "14336"], 
        "+", 
        FractionBox[
         RowBox[{"893", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "43008"], 
        "+", 
        FractionBox[
         RowBox[{"13081", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "774144"], 
        "+", 
        FractionBox[
         RowBox[{"93", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "14336"], 
        "+", 
        FractionBox[
         RowBox[{"893", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "43008"], 
        "+", 
        FractionBox[
         RowBox[{"13081", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "774144"], 
        "+", 
        FractionBox[
         RowBox[{"1931", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "387072"], 
        "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{"6929", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "860160"], 
        "+", 
        FractionBox[
         RowBox[{"76361", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"1697", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "430080"], 
        "+", 
        FractionBox[
         RowBox[{"445", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "774144"], 
        "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "7"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{"6929", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "860160"], 
        "+", 
        FractionBox[
         RowBox[{"76361", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"1697", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "430080"], 
        "+", 
        FractionBox[
         RowBox[{"445", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "774144"], 
        "+", 
        FractionBox[
         RowBox[{"607", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23224320"], 
        "+", 
        FractionBox[
         RowBox[{"43", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30720"], 
        "+", 
        FractionBox[
         RowBox[{"24193", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"4799", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"2873", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"503", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23224320"], 
        "+", 
        FractionBox[
         RowBox[{"43", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30720"], 
        "+", 
        FractionBox[
         RowBox[{"24193", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"4799", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"2873", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"503", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23224320"], 
        "+", 
        FractionBox[
         RowBox[{"521", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1290240"], 
        "+", 
        FractionBox[
         RowBox[{"7669", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15482880"], 
        "+", 
        FractionBox[
         RowBox[{"319", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"77", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{"521", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1290240"], 
        "+", 
        FractionBox[
         RowBox[{"7669", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15482880"], 
        "+", 
        FractionBox[
         RowBox[{"319", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"77", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23040"], 
        "+", 
        FractionBox[
         RowBox[{"73", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1327104"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "23040"], 
        "+", 
        FractionBox[
         RowBox[{"73", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1327104"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "663552"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1327104"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "663552"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1327104"]}]}], ",", 
      RowBox[{
       RowBox[{"K7", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"125", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "14336"], 
        "+", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4096"], "+", 
        FractionBox[
         RowBox[{"659", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "43008"], 
        "+", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4096"], "+", 
        FractionBox[
         RowBox[{"659", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "43008"], 
        "+", 
        FractionBox[
         RowBox[{"575", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "57344"], 
        "+", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "8192"], "+", 
        FractionBox[
         RowBox[{"1669", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "184320"], 
        "+", 
        FractionBox[
         RowBox[{"13691", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"25817", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "10321920"], 
        "+", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "8192"], "+", 
        FractionBox[
         RowBox[{"1669", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "184320"], 
        "+", 
        FractionBox[
         RowBox[{"13691", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"25817", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "10321920"], 
        "+", 
        FractionBox[
         RowBox[{"235", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "774144"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{"359", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "122880"], 
        "+", 
        FractionBox[
         RowBox[{"1411", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "368640"], 
        "+", 
        FractionBox[
         RowBox[{"25181", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15482880"], 
        "+", 
        FractionBox[
         RowBox[{"1937", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3096576"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "8"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{"359", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "122880"], 
        "+", 
        FractionBox[
         RowBox[{"1411", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "368640"], 
        "+", 
        FractionBox[
         RowBox[{"25181", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "15482880"], 
        "+", 
        FractionBox[
         RowBox[{"1937", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "7741440"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3096576"], 
        "+", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "71680"], 
        "+", 
        FractionBox[
         RowBox[{"1793", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"241", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "368640"], 
        "+", 
        FractionBox[
         RowBox[{"4217", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30965760"], 
        "+", 
        FractionBox[
         RowBox[{"103", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "12386304"], 
        "+", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "71680"], 
        "+", 
        FractionBox[
         RowBox[{"1793", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"241", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "368640"], 
        "+", 
        FractionBox[
         RowBox[{"4217", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "30965760"], 
        "+", 
        FractionBox[
         RowBox[{"103", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "12386304"], 
        "+", 
        FractionBox[
         RowBox[{"299", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"391", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"103", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4423680"], 
        "+", 
        FractionBox[
         RowBox[{"299", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"391", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2580480"], 
        "+", 
        FractionBox[
         RowBox[{"103", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2211840"], 
        "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4423680"], 
        "+", 
        FractionBox[
         RowBox[{"77", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "884736"], 
        "+", 
        FractionBox[
         RowBox[{"77", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6635520"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "884736"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2654208"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "5308416"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2654208"], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5308416"]}]}], ",", 
      RowBox[{
       RowBox[{"K8", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"1367", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "344064"], 
        "+", 
        FractionBox[
         RowBox[{"1367", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "344064"], 
        "+", 
        FractionBox[
         RowBox[{"60877", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "6881280"], 
        "+", 
        FractionBox[
         RowBox[{"581", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "245760"], 
        "+", 
        FractionBox[
         RowBox[{"16103", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2293760"], 
        "+", 
        FractionBox[
         RowBox[{"125897", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "20643840"], 
        "+", 
        FractionBox[
         RowBox[{"581", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "245760"], 
        "+", 
        FractionBox[
         RowBox[{"16103", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2293760"], 
        "+", 
        FractionBox[
         RowBox[{"125897", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "20643840"], 
        "+", 
        FractionBox[
         RowBox[{"5324657", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2477260800"], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "24576"], 
        "+", 
        FractionBox[
         RowBox[{"1409", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "409600"], 
        "+", 
        FractionBox[
         RowBox[{"412327", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"1097779", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "619315200"],
         "+", 
        FractionBox[
         RowBox[{"845603", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2477260800"], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "24576"], 
        "+", 
        FractionBox[
         RowBox[{"1409", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "409600"], 
        "+", 
        FractionBox[
         RowBox[{"412327", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"1097779", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "619315200"],
         "+", 
        FractionBox[
         RowBox[{"845603", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2477260800"], "+", 
        FractionBox[
         RowBox[{"6019", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "212336640"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "8192"], "+", 
        FractionBox[
         RowBox[{"16343", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "17203200"], 
        "+", 
        FractionBox[
         RowBox[{"2839", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"101531", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"21113", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "88473600"], 
        "+", 
        FractionBox[
         RowBox[{"23783", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "990904320"],
         "+", 
        FractionBox[
         RowBox[{"487", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "594542592"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "9"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "8192"], "+", 
        FractionBox[
         RowBox[{"16343", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "17203200"], 
        "+", 
        FractionBox[
         RowBox[{"2839", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1720320"], 
        "+", 
        FractionBox[
         RowBox[{"101531", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"21113", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "88473600"], 
        "+", 
        FractionBox[
         RowBox[{"23783", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "990904320"],
         "+", 
        FractionBox[
         RowBox[{"487", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "594542592"],
         "+", 
        FractionBox[
         RowBox[{"283", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2293760"], 
        "+", 
        FractionBox[
         RowBox[{"361", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "921600"], 
        "+", 
        FractionBox[
         RowBox[{"107843", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"35359", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"281", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "19353600"], 
        "+", 
        FractionBox[
         RowBox[{"1781", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2972712960"], "+", 
        FractionBox[
         RowBox[{"283", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "2293760"], 
        "+", 
        FractionBox[
         RowBox[{"361", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "921600"], 
        "+", 
        FractionBox[
         RowBox[{"107843", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"35359", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"281", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "19353600"], 
        "+", 
        FractionBox[
         RowBox[{"1781", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2972712960"], "+", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1146880"], 
        "+", 
        FractionBox[
         RowBox[{"535013", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"260447", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"270329", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "44590694400"], "+", 
        FractionBox[
         RowBox[{"947", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2972712960"], "+", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1146880"], 
        "+", 
        FractionBox[
         RowBox[{"535013", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"260447", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"270329", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "44590694400"], "+", 
        FractionBox[
         RowBox[{"947", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2972712960"], "+", 
        FractionBox[
         RowBox[{"2693", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "464486400"],
         "+", 
        FractionBox[
         RowBox[{"47339", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "14155776"], 
        "+", 
        FractionBox[
         RowBox[{"149", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1274019840"], "+", 
        FractionBox[
         RowBox[{"2693", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "464486400"],
         "+", 
        FractionBox[
         RowBox[{"47339", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "14155776"], 
        "+", 
        FractionBox[
         RowBox[{"149", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1274019840"], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "53084160"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "141557760"],
         "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "254803968"],
         "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "53084160"], 
        "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "141557760"],
         "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "254803968"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "127401984"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "254803968"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "127401984"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "254803968"]}]}], ",", 
      RowBox[{
       RowBox[{"K9", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"11563", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "4587520"], 
        "+", 
        FractionBox[
         RowBox[{"131", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "65536"], 
        "+", 
        FractionBox[
         RowBox[{"44333", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9175040"], 
        "+", 
        FractionBox[
         RowBox[{"131", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "65536"], 
        "+", 
        FractionBox[
         RowBox[{"44333", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "9175040"], 
        "+", 
        FractionBox[
         RowBox[{"8846221", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2477260800"], "+", 
        FractionBox[
         RowBox[{"81", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "81920"], 
        "+", 
        FractionBox[
         RowBox[{"1041", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "327680"], 
        "+", 
        FractionBox[
         RowBox[{"60917", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "20643840"], 
        "+", 
        FractionBox[
         RowBox[{"682907", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "619315200"],
         "+", 
        FractionBox[
         RowBox[{"81", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "81920"], 
        "+", 
        FractionBox[
         RowBox[{"1041", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "327680"], 
        "+", 
        FractionBox[
         RowBox[{"60917", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "20643840"], 
        "+", 
        FractionBox[
         RowBox[{"682907", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "619315200"],
         "+", 
        FractionBox[
         RowBox[{"171389", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "928972800"],
         "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "32768"], 
        "+", 
        FractionBox[
         RowBox[{"7611", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "5734400"], 
        "+", 
        FractionBox[
         RowBox[{"113423", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "68812800"], 
        "+", 
        FractionBox[
         RowBox[{"639217", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "825753600"],
         "+", 
        FractionBox[
         RowBox[{"776071", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "4954521600"], "+", 
        FractionBox[
         RowBox[{"4043", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "297271296"],
         "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "32768"], 
        "+", 
        FractionBox[
         RowBox[{"7611", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "5734400"], 
        "+", 
        FractionBox[
         RowBox[{"113423", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "68812800"], 
        "+", 
        FractionBox[
         RowBox[{"639217", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "825753600"],
         "+", 
        FractionBox[
         RowBox[{"776071", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "4954521600"], "+", 
        FractionBox[
         RowBox[{"4043", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "297271296"],
         "+", 
        FractionBox[
         RowBox[{"487", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1189085184"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "131072"], 
        "+", 
        FractionBox[
         RowBox[{"587", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1835008"], 
        "+", 
        FractionBox[
         RowBox[{"183511", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"11023", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "29491200"], 
        "+", 
        FractionBox[
         RowBox[{"117997", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1238630400"], "+", 
        FractionBox[
         RowBox[{"74341", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"527", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1486356480"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "10"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "131072"], 
        "+", 
        FractionBox[
         RowBox[{"587", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "1835008"], 
        "+", 
        FractionBox[
         RowBox[{"183511", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "309657600"],
         "+", 
        FractionBox[
         RowBox[{"11023", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "29491200"], 
        "+", 
        FractionBox[
         RowBox[{"117997", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1238630400"], "+", 
        FractionBox[
         RowBox[{"74341", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"527", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1486356480"], "+", 
        FractionBox[
         RowBox[{"3043", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "82575360"], 
        "+", 
        FractionBox[
         RowBox[{"20663", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "165150720"],
         "+", 
        FractionBox[
         RowBox[{"3403", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "29030400"], 
        "+", 
        FractionBox[
         RowBox[{"112207", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2786918400"], "+", 
        FractionBox[
         RowBox[{"119191", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "22295347200"], "+", 
        FractionBox[
         RowBox[{"341", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1486356480"], "+", 
        FractionBox[
         RowBox[{"3043", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "82575360"], 
        "+", 
        FractionBox[
         RowBox[{"20663", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "165150720"],
         "+", 
        FractionBox[
         RowBox[{"3403", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "29030400"], 
        "+", 
        FractionBox[
         RowBox[{"112207", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2786918400"], "+", 
        FractionBox[
         RowBox[{"119191", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "22295347200"], "+", 
        FractionBox[
         RowBox[{"341", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1486356480"], "+", 
        FractionBox[
         RowBox[{"1207", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"241", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11059200"], 
        "+", 
        FractionBox[
         RowBox[{"41317", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3715891200"], "+", 
        FractionBox[
         RowBox[{"5561", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2786918400"], "+", 
        FractionBox[
         RowBox[{"971", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "8918138880"], "+", 
        FractionBox[
         RowBox[{"1207", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "103219200"],
         "+", 
        FractionBox[
         RowBox[{"241", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "11059200"], 
        "+", 
        FractionBox[
         RowBox[{"41317", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3715891200"], "+", 
        FractionBox[
         RowBox[{"5561", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2786918400"], "+", 
        FractionBox[
         RowBox[{"971", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "8918138880"], "+", 
        FractionBox[
         RowBox[{"1469", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "928972800"],
         "+", 
        FractionBox[
         RowBox[{"13541", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"311", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "637009920"],
         "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "637009920"],
         "+", 
        FractionBox[
         RowBox[{"1469", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "928972800"],
         "+", 
        FractionBox[
         RowBox[{"13541", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7431782400"], "+", 
        FractionBox[
         RowBox[{"311", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "637009920"],
         "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "637009920"],
         "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1274019840"], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2548039680"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "127401984"],
         "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1274019840"], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2548039680"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "127401984"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "509607936"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1019215872"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "509607936"],
         "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1019215872"]}]}], ",", 
      RowBox[{
       RowBox[{"K10", "[", "\[Lambda]", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"20209", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "17301504"], 
        "+", 
        FractionBox[
         RowBox[{"20209", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "17301504"], 
        "+", 
        FractionBox[
         RowBox[{"2811697", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1038090240"], "+", 
        FractionBox[
         RowBox[{"555", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "720896"], 
        "+", 
        FractionBox[
         RowBox[{"64693", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "28835840"], 
        "+", 
        FractionBox[
         RowBox[{"10712381", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5190451200"], "+", 
        FractionBox[
         RowBox[{"555", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "720896"], 
        "+", 
        FractionBox[
         RowBox[{"64693", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "28835840"], 
        "+", 
        FractionBox[
         RowBox[{"10712381", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5190451200"], "+", 
        FractionBox[
         RowBox[{"12893699", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "15571353600"], "+", 
        FractionBox[
         RowBox[{"1167", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3604480"], 
        "+", 
        FractionBox[
         RowBox[{"126993", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "100925440"],
         "+", 
        FractionBox[
         RowBox[{"1761763", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1211105280"], "+", 
        FractionBox[
         RowBox[{"51224479", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "72666316800"], "+", 
        FractionBox[
         RowBox[{"3234479", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "19818086400"], "+", 
        FractionBox[
         RowBox[{"1167", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "3604480"], 
        "+", 
        FractionBox[
         RowBox[{"126993", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "100925440"],
         "+", 
        FractionBox[
         RowBox[{"1761763", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1211105280"], "+", 
        FractionBox[
         RowBox[{"51224479", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "72666316800"], "+", 
        FractionBox[
         RowBox[{"3234479", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "19818086400"], "+", 
        FractionBox[
         RowBox[{"77813", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "4152360960"], "+", 
        FractionBox[
         RowBox[{"455", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "5767168"], 
        "+", 
        FractionBox[
         RowBox[{"277547", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "605552640"],
         "+", 
        FractionBox[
         RowBox[{"2572159", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3633315840"], "+", 
        FractionBox[
         RowBox[{"2350219", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5449973760"], "+", 
        FractionBox[
         RowBox[{"26303027", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "217998950400"], "+", 
        FractionBox[
         RowBox[{"10647823", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "653996851200"], "+", 
        FractionBox[
         RowBox[{"63233", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "62285414400"], "+", 
        FractionBox[
         RowBox[{"455", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "5767168"], 
        "+", 
        FractionBox[
         RowBox[{"277547", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "605552640"],
         "+", 
        FractionBox[
         RowBox[{"2572159", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3633315840"], "+", 
        FractionBox[
         RowBox[{"2350219", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5449973760"], "+", 
        FractionBox[
         RowBox[{"26303027", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "217998950400"], "+", 
        FractionBox[
         RowBox[{"10647823", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "653996851200"], "+", 
        FractionBox[
         RowBox[{"63233", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "62285414400"], "+", 
        FractionBox[
         RowBox[{"173", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "9", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7474249728"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "524288"], 
        "+", 
        FractionBox[
         RowBox[{"712963", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7266631680"], "+", 
        FractionBox[
         RowBox[{"548221", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2422210560"], "+", 
        FractionBox[
         RowBox[{"12082243", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "65399685120"], "+", 
        FractionBox[
         RowBox[{"1159993", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "17836277760"], "+", 
        FractionBox[
         RowBox[{"520439", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "49049763840"], "+", 
        FractionBox[
         RowBox[{"654287", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "840853094400"], "+", 
        FractionBox[
         RowBox[{"2291", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "112113745920"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Lambda]", "11"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "524288"], 
        "+", 
        FractionBox[
         RowBox[{"712963", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "7266631680"], "+", 
        FractionBox[
         RowBox[{"548221", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "2422210560"], "+", 
        FractionBox[
         RowBox[{"12082243", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "65399685120"], "+", 
        FractionBox[
         RowBox[{"1159993", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "17836277760"], "+", 
        FractionBox[
         RowBox[{"520439", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "49049763840"], "+", 
        FractionBox[
         RowBox[{"654287", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "840853094400"], "+", 
        FractionBox[
         RowBox[{"2291", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "8", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "10", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "112113745920"], "+", 
        FractionBox[
         RowBox[{"1679", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "165150720"],
         "+", 
        FractionBox[
         RowBox[{"1560971", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "36333158400"], "+", 
        FractionBox[
         RowBox[{"17118259", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "326998425600"], "+", 
        FractionBox[
         RowBox[{"1105481", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "44590694400"], "+", 
        FractionBox[
         RowBox[{"2021", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "396361728"],
         "+", 
        FractionBox[
         RowBox[{"443711", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "980995276800"], "+", 
        FractionBox[
         RowBox[{"2351", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "168170618880"], "+", 
        FractionBox[
         RowBox[{"1679", " ", 
          SuperscriptBox["\[Lambda]", "12"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "165150720"],
         "+", 
        FractionBox[
         RowBox[{"1560971", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "36333158400"], "+", 
        FractionBox[
         RowBox[{"17118259", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "326998425600"], "+", 
        FractionBox[
         RowBox[{"1105481", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "44590694400"], "+", 
        FractionBox[
         RowBox[{"2021", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "396361728"],
         "+", 
        FractionBox[
         RowBox[{"443711", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "980995276800"], "+", 
        FractionBox[
         RowBox[{"2351", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "7", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "11", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "168170618880"], "+", 
        FractionBox[
         RowBox[{"68323", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "18166579200"], "+", 
        FractionBox[
         RowBox[{"2902027", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "326998425600"], "+", 
        FractionBox[
         RowBox[{"93209", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "14863564800"], "+", 
        FractionBox[
         RowBox[{"310957", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"623", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3185049600"], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3963617280"], "+", 
        FractionBox[
         RowBox[{"68323", " ", 
          SuperscriptBox["\[Lambda]", "13"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "18166579200"], "+", 
        FractionBox[
         RowBox[{"2902027", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "326998425600"], "+", 
        FractionBox[
         RowBox[{"93209", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "14863564800"], "+", 
        FractionBox[
         RowBox[{"310957", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"623", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3185049600"], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "6", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "12", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "3963617280"], "+", 
        FractionBox[
         RowBox[{"9497", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "14863564800"], "+", 
        FractionBox[
         RowBox[{"170213", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"14111", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "35672555520"], "+", 
        FractionBox[
         RowBox[{"64567", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1070176665600"], "+", 
        FractionBox[
         RowBox[{"307", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "107017666560"], "+", 
        FractionBox[
         RowBox[{"9497", " ", 
          SuperscriptBox["\[Lambda]", "14"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "14863564800"], "+", 
        FractionBox[
         RowBox[{"170213", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"14111", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "35672555520"], "+", 
        FractionBox[
         RowBox[{"64567", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "1070176665600"], "+", 
        FractionBox[
         RowBox[{"307", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "5", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "13", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "107017666560"], "+", 
        FractionBox[
         RowBox[{"9589", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"4297", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "79272345600"], "+", 
        FractionBox[
         RowBox[{"251", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "20384317440"], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "61152952320"], "+", 
        FractionBox[
         RowBox[{"9589", " ", 
          SuperscriptBox["\[Lambda]", "15"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "178362777600"], "+", 
        FractionBox[
         RowBox[{"4297", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "79272345600"], "+", 
        FractionBox[
         RowBox[{"251", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "20384317440"], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "4", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "14", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "61152952320"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5096079360"], "+", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "20384317440"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "6794772480"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Lambda]", "16"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "5096079360"], "+", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "20384317440"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "15", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "6794772480"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "16", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "30576476160"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["W0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M0", 
            TagBox[
             RowBox[{"(", "16", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "61152952320"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "17"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "16", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "30576476160"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Lambda]", "18"], " ", 
          RowBox[{
           SuperscriptBox["M0", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Lambda]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["W0", 
            TagBox[
             RowBox[{"(", "16", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Lambda]", "]"}]}], 
         "61152952320"]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9291586308714504`*^9, 3.929158663651964*^9}, 
   3.9398145534953775`*^9, {3.9469561678038144`*^9, 3.946956168916891*^9}, 
   3.947320131210399*^9},ExpressionUUID->"44ea7065-cfb8-44c9-bd6e-\
362fabaf4975"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large N expansion of the v.e.v. of the operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["K", "~"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ba60c82a-8a62-4c13-8725-2222db1fda99"],
 "(\[Lambda]) in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", 
    SuperscriptBox["2", "*"]}], TraditionalForm]],ExpressionUUID->
  "99cfef74-7b44-47ff-8983-ac0cd2a20365"],
 " theory"
}], "Section",
 CellChangeTimes->{{3.947320365571022*^9, 3.947320393917815*^9}, {
  3.949031613262545*^9, 
  3.949031613263544*^9}},ExpressionUUID->"95c453a2-92ea-40c4-bba3-\
19cc380730f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Function", " ", "B", 
    RowBox[{"(", "t", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", "t_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SqrtBox["\[Lambda]"], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox["\[Lambda]"]}], 
         RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox["\[Lambda]"]}], 
       RowBox[{"2", " ", "\[Pi]"}]], "*", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        SqrtBox["\[Lambda]"]}], "]"}], 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox["\[Lambda]"]}], 
         RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ";"}]}]], "Input",Expres\
sionUUID->"e6d4b35b-b988-4bc3-9a85-59bf3fedb8e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Pleae", " ", "note", " ", "that", " ", "the", " ", "integral", " ", "with",
    " ", "the", " ", "kernel", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["e", "t"], "*", "t"}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "t"]}], ")"}], "2"]}], " ", "is", " ", 
   "understood"}], "*)"}]], "Input",
 CellChangeTimes->{{3.947320477465897*^9, 3.9473204785750856`*^9}, {
  3.9473205208422627`*^9, 3.9473205411686783`*^9}, {3.949031633577111*^9, 
  3.949031644242429*^9}},ExpressionUUID->"9f8c226c-71c5-4b8c-9b80-\
29ac5af3d193"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKLargeNn2star", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"B", "[", "t", "]"}], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"t", " ", 
           SqrtBox["\[Lambda]"]}], 
          RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       SqrtBox["\[Lambda]"]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "t", " ", 
        RowBox[{"B", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}], 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "t", " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        SuperscriptBox["t", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
       RowBox[{"32", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}], 
            RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "3"], " ", "\[Lambda]", " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
       RowBox[{"192", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
       RowBox[{"768", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], 
              SqrtBox["\[Lambda]"]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"2", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], 
              SqrtBox["\[Lambda]"]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"2", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"393216", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"5898240", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"23592960", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       RowBox[{"t", " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], 
              SqrtBox["\[Lambda]"]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
           RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"1179648", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}]}], 
        RowBox[{"37748736", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"25165824", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], 
              SqrtBox["\[Lambda]"]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{"64", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "13"}], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]], "+", 
          FractionBox[
           RowBox[{"256", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", "\[Lambda]"}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"192", "+", 
                 RowBox[{"\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"40", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "448"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"672", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"94371840", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"188743680", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"377487360", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"188743680", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1248", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"600", "+", 
                   RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"896", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "+", 
                   RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2544", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43008", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"94371840", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"240", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "80"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"272", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"4718592", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"150994944", " ", 
          SuperscriptBox["\[Pi]", "5"]}]], 
        RowBox[{
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "t", " ", 
             SqrtBox["\[Lambda]"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}]}]}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "448"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"672", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], 
       RowBox[{"3019898880", " ", 
        SuperscriptBox["\[Pi]", "7"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"160", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12288", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"576", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["t", "4"], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]", " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], "-", 
          FractionBox[
           RowBox[{"1536", " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61440", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"3200", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"49", " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "5"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
       RowBox[{"12176232284160", " ", 
        SuperscriptBox["\[Pi]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"72477573120", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3019898880", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], 
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1248", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"600", "+", 
                   RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"896", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "+", 
                   RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2544", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43008", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"761014517760", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], 
       RowBox[{
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4740", "+", 
                   RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57600", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14352", "+", 
                    RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"320", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92160", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1896", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"8", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "455"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5370", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"43200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"460800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"103680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8088", "+", 
                    RowBox[{"217", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "217"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2022", "+", 
                   RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"25920", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46080", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17280", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2148", "+", 
                    RowBox[{"91", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "8"], " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3352", "+", 
                   RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37296", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14480", "+", 
                    RowBox[{"607", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"645120", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"270720", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28960", "+", 
                    RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1843200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74592", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3352", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48318382080", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{"128", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"111", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"800", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "\[Lambda]"}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "49"}], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"185", "+", 
                    RowBox[{"32", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"720", "+", 
                    RowBox[{"11", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "\[Lambda]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1152", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}]}], 
          "+", 
          RowBox[{"32", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "-", 
             FractionBox[
              RowBox[{"8", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"224", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]], "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"101", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"64", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1152", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1509949440", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], 
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "80"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"432", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1248", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"600", "+", 
                   RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"896", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "320"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "+", 
                   RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2544", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43008", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"36238786560", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1159641169920", " ", 
          SuperscriptBox["\[Pi]", "9"]}]], 
        RowBox[{
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "t", " ", 
                 SqrtBox["\[Lambda]"], " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"0", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}]}]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"160", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12288", " ", 
                SuperscriptBox["\[Pi]", "4"]}], "-", 
               RowBox[{"576", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["t", "4"], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Pi]", " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], "-", 
          FractionBox[
           RowBox[{"1536", " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61440", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"3200", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"49", " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "5"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
       RowBox[{"389639433093120", " ", 
        SuperscriptBox["\[Pi]", "11"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3072", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"317440", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"4640", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], "+", 
          FractionBox[
           RowBox[{"1280", " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36569088", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"724992", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["t", "6"], " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "5"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
       RowBox[{"389639433093120", " ", 
        SuperscriptBox["\[Pi]", "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"289910292480", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"579820584960", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1248", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"600", "+", 
                   RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"896", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "+", 
                   RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2544", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43008", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12176232284160", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], 
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4740", "+", 
                   RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57600", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14352", "+", 
                    RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"320", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92160", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1896", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"8", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "455"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5370", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"43200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"460800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"103680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8088", "+", 
                    RowBox[{"217", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "217"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2022", "+", 
                   RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"25920", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46080", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17280", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2148", "+", 
                    RowBox[{"91", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "8"], " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3352", "+", 
                   RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37296", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14480", "+", 
                    RowBox[{"607", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"645120", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"270720", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28960", "+", 
                    RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1843200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74592", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3352", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24352464568320", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], 
       RowBox[{"t", " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "161"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4240", "+", 
                   RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"115200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12536", "+", 
                    RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2856960", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"345600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12720", "+", 
                    RowBox[{"161", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], 
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"105", " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"14096", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"164160", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15246", "+", 
                    RowBox[{"185", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"646464", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19920", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"137134080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16680960", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"633600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9624", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "35"}], " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1604", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"960", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1992", "+", 
                    RowBox[{"37", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5560320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1292928", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60984", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "-", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"22855680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"328320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7048", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]], 
               RowBox[{"16", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"98", " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5176", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"83520", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17841", "+", 
                    RowBox[{"610", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"144", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3758080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"899456", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47576", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "+", 
                  RowBox[{"512", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17141760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4227840", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"250560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5823", "+", 
                    RowBox[{"49", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"193273528320", " ", 
         SuperscriptBox["\[Pi]", "10"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "80"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"49", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "+", 
             FractionBox[
              RowBox[{"128", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"855", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1155", "+", 
                    RowBox[{"92", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"640", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]], "-", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "245"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3830", "+", 
                    RowBox[{"151", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"6360", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"603", "+", 
                    RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"215040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"8", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"391", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"600", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"896", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"49", " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2026", "+", 
                    RowBox[{"171", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"37728", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7552", "+", 
                    RowBox[{"161", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"43008", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], "+", 
              FractionBox[
               RowBox[{"32", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "55"}], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2073", "+", 
                    RowBox[{"302", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"25728", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5580", "+", 
                    RowBox[{"199", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"35840", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"452", "+", 
                    RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6088116142080", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], 
       RowBox[{"t", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11200", " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4740", "+", 
                   RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57600", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14352", "+", 
                    RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"320", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92160", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1896", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "29120"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5370", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"43200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"460800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"103680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8088", "+", 
                    RowBox[{"217", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13888"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2022", "+", 
                   RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"25920", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46080", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17280", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2148", "+", 
                    RowBox[{"91", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8960", " ", 
                 SuperscriptBox["t", "8"], " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3352", "+", 
                   RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37296", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14480", "+", 
                    RowBox[{"607", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"645120", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"270720", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28960", "+", 
                    RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1843200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74592", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3352", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"579820584960", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "448"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"672", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"1", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              SqrtBox["\[Lambda]"]], "+", 
             RowBox[{
              RowBox[{"BesselI", "[", 
               RowBox[{"0", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"18554258718720", " ", 
          SuperscriptBox["\[Pi]", "10"]}]], 
        RowBox[{
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"BesselI", "[", 
                RowBox[{"0", ",", 
                 SqrtBox["\[Lambda]"]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselI", "[", 
                 RowBox[{"1", ",", 
                  SqrtBox["\[Lambda]"]}], "]"}]}], 
               SqrtBox["\[Lambda]"]]}], ")"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", 
             SqrtBox["\[Lambda]"]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
            RowBox[{"t", " ", "\[Lambda]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "448"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"672", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "t", " ", 
                 SqrtBox["\[Lambda]"], " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"0", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}]}]}]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3072", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"317440", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"4640", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], "+", 
          FractionBox[
           RowBox[{"1280", " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36569088", " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"724992", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["t", "6"], " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "5"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
       RowBox[{"12468461858979840", " ", 
        SuperscriptBox["\[Pi]", "13"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"B", "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8192", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7741440", " ", 
               SuperscriptBox["\[Pi]", "8"]}], "-", 
              RowBox[{"362880", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"5856", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "6"], " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], "-", 
          FractionBox[
           RowBox[{"256", " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11890851840"}], " ", 
               SuperscriptBox["\[Pi]", "8"]}], "+", 
              RowBox[{"619315200", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
              RowBox[{"11704320", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"92544", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "6"], " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"175", " ", 
               SuperscriptBox["t", "8"], " ", 
               SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "5"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
       RowBox[{"1496215423077580800", " ", 
        SuperscriptBox["\[Pi]", "13"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2226511046246400", " ", 
         SuperscriptBox["\[Pi]", "11"]}]], 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"7", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", 
           SqrtBox["\[Lambda]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "t", " ", 
                SqrtBox["\[Lambda]"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", "\[Lambda]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"576", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"192", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"67", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"576", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           SqrtBox["\[Lambda]"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2319282339840", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "t", " ", 
            SqrtBox["\[Lambda]"], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"576", "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2688", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"288", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1248", "+", 
                    RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"672", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"600", "+", 
                   RowBox[{"101", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"896", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "+", 
                   RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2544", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"514", "+", 
                    RowBox[{"11", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43008", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10176", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"504", "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2337836598558720", " ", 
         SuperscriptBox["\[Pi]", "11"]}]], 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}], 
              RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}], 
               RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"175", " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4740", "+", 
                   RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57600", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14352", "+", 
                    RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"320", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92160", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1896", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"8", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "455"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5370", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"43200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"460800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"103680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8088", "+", 
                    RowBox[{"217", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Pi]", " ", "t", " ", 
              SqrtBox["\[Lambda]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "217"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2022", "+", 
                   RowBox[{"649", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"25920", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46080", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17280", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2148", "+", 
                    RowBox[{"91", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "8"], " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3352", "+", 
                   RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37296", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14480", "+", 
                    RowBox[{"607", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"645120", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"270720", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28960", "+", 
                    RowBox[{"539", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1843200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74592", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3352", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"389639433093120", " ", 
         SuperscriptBox["\[Pi]", "10"]}]], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "161"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4240", "+", 
                   RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"115200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12536", "+", 
                    RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2856960", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"345600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12720", "+", 
                    RowBox[{"161", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], 
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"105", " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"14096", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"164160", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15246", "+", 
                    RowBox[{"185", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"646464", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19920", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"137134080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16680960", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"633600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9624", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "35"}], " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1604", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"960", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1992", "+", 
                    RowBox[{"37", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5560320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1292928", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60984", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "-", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"22855680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"328320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7048", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]], 
               RowBox[{"16", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"98", " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5176", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"83520", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17841", "+", 
                    RowBox[{"610", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"144", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3758080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"899456", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47576", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "+", 
                  RowBox[{"512", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17141760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4227840", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"250560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5823", "+", 
                    RowBox[{"49", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"93513463942348800", " ", 
         SuperscriptBox["\[Pi]", "11"]}]], 
       RowBox[{"t", " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1715", " ", 
                 SuperscriptBox["t", "8"], " ", 
                 SuperscriptBox["\[Lambda]", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"108640", "+", 
                   RowBox[{"16551", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                RowBox[{"240", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"170240", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"44080", "+", 
                    RowBox[{"2189", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"192", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9031680", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2627712", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"220400", "+", 
                    RowBox[{"5517", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"8960", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3096576", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"774144", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72960", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3104", "+", 
                    RowBox[{"49", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], 
              RowBox[{"4", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1225"}], " ", 
                  SuperscriptBox["t", "10"], " ", 
                  SuperscriptBox["\[Lambda]", "5"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"67704", "+", 
                    RowBox[{"4735", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2576000", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"536376", "+", 
                    RowBox[{"12175", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}],
                  "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"43008000", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12003456", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"799752", "+", 
                    RowBox[{"8905", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"975421440", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"274258944", "+", 
                    RowBox[{"5", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4893696", "+", 
                    RowBox[{"7", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"22776", "+", 
                    RowBox[{"149", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"1024", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2601123840", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"603832320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"53452800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2221440", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40776", "+", 
                    RowBox[{"175", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"175", " ", 
                  SuperscriptBox["t", "10"], " ", 
                  SuperscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"40776", "+", 
                    RowBox[{"5215", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"3120", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11392", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4088", "+", 
                    RowBox[{"137", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"17817600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8156160", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"799752", "+", 
                    RowBox[{"12175", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"201277440", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"91419648", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12003456", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"536376", "+", 
                    RowBox[{"4735", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"7168", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"371589120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"139345920", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18432000", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1104000", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"29016", "+", 
                    RowBox[{"175", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]], 
               RowBox[{"16", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "455"}], " ", 
                   SuperscriptBox["t", "10"], " ", 
                   SuperscriptBox["\[Lambda]", "5"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"22521", "+", 
                    RowBox[{"5657", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"275200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"114451", "+", 
                    RowBox[{"7585", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"384", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4807680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2231232", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"256677", "+", 
                    RowBox[{"7585", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"512", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"116121600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"49995648", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6693696", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"343353", "+", 
                    RowBox[{"5657", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"1024", " ", 
                   SuperscriptBox["\[Pi]", "10"], " ", 
                   RowBox[{"(", 
                    RowBox[{"650280960", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"232243200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28846080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1651200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45042", "+", 
                    RowBox[{"455", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}]}], ")"}]}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"779278866186240", " ", 
         SuperscriptBox["\[Pi]", "12"]}]], 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1181"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"47664", "+", 
                   RowBox[{"4927", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57600", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14352", "+", 
                    RowBox[{"503", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Pi]", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92160", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23040", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1896", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "-", 
             FractionBox[
              RowBox[{"192", " ", 
               SuperscriptBox["\[Pi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7687"}], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"74160", "+", 
                    RowBox[{"12847", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"276480", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"69024", "+", 
                    RowBox[{"3857", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"460800", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"103680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8088", "+", 
                    RowBox[{"217", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
              RowBox[{"t", " ", 
               SqrtBox["\[Lambda]"]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3543", " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"64624", "+", 
                    RowBox[{"4999", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"104976", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21865", "+", 
                    RowBox[{"542", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"153504", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9868", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11059200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2304000", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"171648", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5088", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"192", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "739"}], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"20304", "+", 
                    RowBox[{"6407", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"25920", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11148", "+", 
                    RowBox[{"991", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"46080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17280", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2148", "+", 
                    RowBox[{"91", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]], 
               RowBox[{"16", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1181", " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7241", "+", 
                    RowBox[{"1082", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"128352", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"48248", "+", 
                    RowBox[{"1913", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2058240", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"848448", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"87712", "+", 
                    RowBox[{"1593", " ", "\[Lambda]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"384", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1843200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645120", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74592", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3352", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"0", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", "\[Lambda]"}]], 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10049", " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"]}], "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"14258", "+", 
                    RowBox[{"3785", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"186048", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"73892", "+", 
                    RowBox[{"5129", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"1536", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"153600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"59520", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6373", "+", 
                    RowBox[{"191", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"11059200", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3686400", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"402048", "+", 
                    RowBox[{"7", " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2592", "+", 
                    RowBox[{"41", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   FractionBox[
                    RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                    RowBox[{"2", " ", "\[Pi]"}]]}], "]"}], "2"]}]}]}], 
             ")"}]}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"97409858273280", " ", 
         SuperscriptBox["\[Pi]", "10"]}]], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", 
             SqrtBox["\[Lambda]"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10304"}], " ", 
                 SuperscriptBox["t", "6"], " ", 
                 SuperscriptBox["\[Lambda]", "3"]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4240", "+", 
                   RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                RowBox[{"192", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"115200", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12536", "+", 
                    RowBox[{"307", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Pi]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2856960", "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"345600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12720", "+", 
                    RowBox[{"161", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]], 
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"26880", " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "-", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"14096", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"164160", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15246", "+", 
                    RowBox[{"185", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"646464", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19920", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"137134080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16680960", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"633600", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9624", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            SqrtBox["\[Lambda]"]], 
           RowBox[{"2", " ", 
            RowBox[{"BesselI", "[", 
             RowBox[{"1", ",", 
              SqrtBox["\[Lambda]"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8960"}], " ", 
                  SuperscriptBox["t", "8"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "+", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["t", "6"], " ", 
                  SuperscriptBox["\[Lambda]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1604", "+", 
                    RowBox[{"119", " ", "\[Lambda]"}]}], ")"}]}], "-", 
                 RowBox[{"15360", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["t", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1992", "+", 
                    RowBox[{"37", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5560320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1292928", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60984", "+", 
                    RowBox[{"515", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "-", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"22855680", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5621760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"328320", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7048", "+", 
                    RowBox[{"35", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}]], 
               RowBox[{"8", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"25088", " ", 
                   SuperscriptBox["t", "8"], " ", 
                   SuperscriptBox["\[Lambda]", "4"]}], "-", 
                  RowBox[{"576", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["t", "6"], " ", 
                   SuperscriptBox["\[Lambda]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5176", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}], "+", 
                  RowBox[{"1536", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", 
                   SuperscriptBox["t", "4"], " ", 
                   SuperscriptBox["\[Lambda]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"83520", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17841", "+", 
                    RowBox[{"610", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"576", " ", 
                   SuperscriptBox["\[Pi]", "6"], " ", 
                   SuperscriptBox["t", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3758080", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"899456", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47576", "+", 
                    RowBox[{"717", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], "+", 
                  RowBox[{"512", " ", 
                   SuperscriptBox["\[Pi]", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17141760", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4227840", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"250560", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5823", "+", 
                    RowBox[{"49", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], "\[Pi]"]}], "]"}]}]}]}], 
             ")"}]}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"74810771153879040", " ", 
         SuperscriptBox["\[Pi]", "13"]}]], 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"160", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12288", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"t", " ", 
                    SqrtBox["\[Lambda]"]}], 
                   RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
               RowBox[{"t", " ", 
                SqrtBox["\[Lambda]"]}]]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], "-", 
         FractionBox[
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Pi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"61440", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"3200", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "+", 
             RowBox[{"49", " ", 
              SuperscriptBox["t", "4"], " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "t", " ", 
               SqrtBox["\[Lambda]"], " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 FractionBox[
                  RowBox[{"t", " ", 
                   SqrtBox["\[Lambda]"]}], 
                  RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "\[Pi]"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "\[Lambda]"}], 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["t", "5"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"5", "/", "2"}]]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            SqrtBox["\[Lambda]"]}], "]"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox["\[Lambda]"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", "t", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"BesselI", "[", 
               RowBox[{"1", ",", 
                SqrtBox["\[Lambda]"]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                FractionBox[
                 RowBox[{"t", " ", 
                  SqrtBox["\[Lambda]"]}], 
                 RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}], 
             SqrtBox["\[Lambda]"]], "+", 
            RowBox[{
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               SqrtBox["\[Lambda]"]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"t", " ", 
                 SqrtBox["\[Lambda]"]}], 
                RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947320449415286*^9, 3.9473204702300463`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9e75aa78-39e4-401a-9d26-86888b7d68d1"]
}, Closed]]
},
WindowSize->{1520, 773},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 591, 19, 69, "Section",ExpressionUUID->"f3d337ef-cc0c-4482-8b03-a09fc9965280"],
Cell[1174, 43, 26812, 687, 699, "Input",ExpressionUUID->"1a0c0323-355b-4730-9484-7f5141dc0469"]
}, Closed]],
Cell[CellGroupData[{
Cell[28023, 735, 672, 22, 55, "Section",ExpressionUUID->"8f726fb5-87f8-416a-8f3d-70c1fff478f3"],
Cell[28698, 759, 100661, 2496, 1842, "Input",ExpressionUUID->"4aa21440-7acb-4f3c-9f81-6425bc9cd7d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[129396, 3260, 428, 11, 53, "Section",ExpressionUUID->"c57bd85d-0bd1-4783-aa28-c35570038ef9"],
Cell[129827, 3273, 233798, 6753, 2964, "Input",ExpressionUUID->"44ea7065-cfb8-44c9-bd6e-362fabaf4975"]
}, Closed]],
Cell[CellGroupData[{
Cell[363662, 10031, 616, 18, 53, "Section",ExpressionUUID->"95c453a2-92ea-40c4-bba3-19cc380730f7"],
Cell[364281, 10051, 1055, 34, 73, "Input",ExpressionUUID->"e6d4b35b-b988-4bc3-9a85-59bf3fedb8e7"],
Cell[365339, 10087, 652, 17, 31, "Input",ExpressionUUID->"9f8c226c-71c5-4b8c-9b80-29ac5af3d193"],
Cell[365994, 10106, 293946, 7257, 11885, "Input",ExpressionUUID->"9e75aa78-39e4-401a-9d26-86888b7d68d1"]
}, Closed]]
}
]
*)


